A Comprehensive Pipeline for Hotel Recommendation System

This paper addresses a comprehensive pipeline to build a hotel recommendation system with the raw data collected by Apps in users' smartphones. The pipeline mainly consists of pre-processing of the raw data and training prediction models. We use two methods, Support Vector Machine (SVM) and Recurrent Neural Network (RNN). The results show that two methods achieved a reasonable accuracy with the pre-processing of the raw data. Therefore, we conclude that this paper provides a comprehensive pipeline, in which a hotel recommendation system was successfully built from the raw data to specific applications.

==> images/svmmultioutput.R <==
rm(list=ls())
gc() # garbage collection
options(scipen = 200) # cancel the scientific notation, save the decimal
library(e1071)

#iris <- iris

setwd("~/Desktop/PhDTra/datamining/assignment1/advanced/")
dataset <- read.csv(file = "dataset_mood_smartphone.csv", header = TRUE, stringsAsFactors = FALSE, sep = ",")
############################ pre-process the data #####################
## process missing value, equal to the last one ##
Sys.time()
for (i in 1:nrow(dataset))
{
  if (is.na(dataset$value [i]))
    dataset$value [i] = dataset$value [i-1]
  # remove the content after date
  dataset$time[i] = strsplit(dataset$time[i], " ")[[1]][1]
}
Sys.time()

######################## take average for each day #####################
#datap2 = aggregate(cbind(value, value) ~ time + id, dataset, mean)

datap1 = aggregate(cbind(value) ~ id + time + variable, dataset, mean)
#datap1 = aggregate(value = dataset$value,
#                   by = list(dataset$id, dataset$time, dataset$variable), 
#                   mean)

#################################### ordering ##########################
#datap1 <- datap1[order(datap1$id),]

datap1$id_time <- paste(datap1$id, datap1$time)
datap1 <- datap1[order(datap1$id_time),]
#################### unique data by id and time in row #################

datap2 <- datap1
#datap2 <- datap2[!duplicated(datap2[c('id', 'time')]),]
datap2 <- datap2[!duplicated(datap2[c('id_time')]),]
datap2$variable <- datap2$value <- datap2$id <-datap2$time <- NULL 

datap2$activity <- datap2$appCat.builtin <- datap2$appCat.communication <- datap2$appCat.entertainment <- 
datap2$appCat.other <- datap2$appCat.social <- datap2$circumplex.arousal <-
datap2$circumplex.valence <- datap2$screen <- datap2$mood <- NA

Sys.time()
for (j in 1:nrow(datap1))
{
  # if (datap2$variable[j] == "activity")
  #   datap2$activity[j] = datap2$value[j]
  
  if (datap1$variable[j] == "activity")
    for (n in 1:nrow(datap2))
    {
      if (datap1$id_time[j] == datap2$id_time[n])
            datap2$activity[n] = datap1$value[j]
    }
  
  if (datap1$variable[j] == "circumplex.arousal")
    for (n in 1:nrow(datap2))
    {
      if (datap1$id_time[j] == datap2$id_time[n])
        datap2$circumplex.arousal[n] = datap1$value[j]
    }
  
  if (datap1$variable[j] == "circumplex.valence")
    for (n in 1:nrow(datap2))
    {
      if (datap1$id_time[j] == datap2$id_time[n])
        datap2$circumplex.valence[n] = datap1$value[j]
    }
  
  if (datap1$variable[j] == "appCat.builtin")
    for (n in 1:nrow(datap2))
    {
      if (datap1$id_time[j] == datap2$id_time[n])
        datap2$appCat.builtin[n] = datap1$value[j]
    }
  
  if (datap1$variable[j] == "appCat.communication")
    for (n in 1:nrow(datap2))
    {
      if (datap1$id_time[j] == datap2$id_time[n])
        datap2$appCat.communication[n] = datap1$value[j]
    }
  
  if (datap1$variable[j] == "appCat.entertainment")
    for (n in 1:nrow(datap2))
    {
      if (datap1$id_time[j] == datap2$id_time[n])
        datap2$appCat.entertainment[n] = datap1$value[j]
    }

  # if (datap1$variable[j] == "appCat.finance")
  #   for (n in 1:nrow(datap2))
  #   {
  #     if (datap1$id_time[j] == datap2$id_time[n])
  #       datap2$appCat.finance[n] = datap1$value[j]
  #   }

  # if (datap1$variable[j] == "appCat.game")
  #   for (n in 1:nrow(datap2))
  #   {
  #     if (datap1$id_time[j] == datap2$id_time[n])
  #       datap2$appCat.game[n] = datap1$value[j]
  #   }
  
  # if (datap1$variable[j] == "appCat.office")
  #   for (n in 1:nrow(datap2))
  #   {
  #     if (datap1$id_time[j] == datap2$id_time[n])
  #       datap2$appCat.office[n] = datap1$value[j]
  #   }

  if (datap1$variable[j] == "appCat.other")
    for (n in 1:nrow(datap2))
    {
      if (datap1$id_time[j] == datap2$id_time[n])
        datap2$appCat.other[n] = datap1$value[j]
    }
  
  if (datap1$variable[j] == "appCat.social")
    for (n in 1:nrow(datap2))
    {
      if (datap1$id_time[j] == datap2$id_time[n])
        datap2$appCat.social[n] = datap1$value[j]
    }

  if (datap1$variable[j] == "appCat.travel")
    for (n in 1:nrow(datap2))
    {
      if (datap1$id_time[j] == datap2$id_time[n])
        datap2$appCat.travel[n] = datap1$value[j]
    }

  # if (datap1$variable[j] == "appCat.unknown")
  #   for (n in 1:nrow(datap2))
  #   {
  #     if (datap1$id_time[j] == datap2$id_time[n])
  #       datap2$appCat.unknown[n] = datap1$value[j]
  #   }
  
  # if (datap1$variable[j] == "appCat.utilities")
  #   for (n in 1:nrow(datap2))
  #   {
  #     if (datap1$id_time[j] == datap2$id_time[n])
  #       datap2$appCat.utilities[n] = datap1$value[j]
  #   }

  # if (datap1$variable[j] == "appCat.weather")
  #   for (n in 1:nrow(datap2))
  #   {
  #     if (datap1$id_time[j] == datap2$id_time[n])
  #       datap2$appCat.weather[n] = datap1$value[j]
  #   }
  
  # if (datap1$variable[j] == "call")
  #   for (n in 1:nrow(datap2))
  #   {
  #     if (datap1$id_time[j] == datap2$id_time[n])
  #       datap2$call[n] = datap1$value[j]
  #   }

  if (datap1$variable[j] == "screen")
    for (n in 1:nrow(datap2))
    {
      if (datap1$id_time[j] == datap2$id_time[n])
        datap2$screen[n] = datap1$value[j]
    }

  # if (datap1$variable[j] == "sms")
  #   for (n in 1:nrow(datap2))
  #   {
  #     if (datap1$id_time[j] == datap2$id_time[n])
  #       datap2$sms[n] = datap1$value[j]
  #   }
  
  if (datap1$variable[j] == "mood")
    for (n in 1:nrow(datap2))
    {
      if (datap1$id_time[j] == datap2$id_time[n])
        datap2$mood[n] = datap1$value[j]
    }
}
Sys.time()

m <- 1
nrowdatap2 <- nrow(datap2)
while(m <= nrowdatap2)
  {
    for (k in 1:ncol(datap2))
      {
        if (is.na(datap2[m,k]))
        {
          datap2 <- datap2[-m,]
          m = m - 1
          nrowdatap2 = nrowdatap2 - 1
          break
        }
      }
    m = m + 1
    
  }

for (l in 1:nrow(datap2))
  {
    datap2$mood[l] = round(datap2$mood[l], 0)
  }

datap2$id_time <- NULL

##########划分训练和测试集#################

set.seed(2016)
train.indeces<-sample(1:nrow(datap2),100) # sample 100 from 1:nrow(iris)
data.test<-datap2[train.indeces,]
data.train<-datap2[-train.indeces,]

########采用svm函数基于训练集iris.train建立SVM模型：
#model<-svm(formula=Species~.,data=iris.train)
model<-svm(formula=mood~.,data=data.train)

#results_train<-predict(object=model,newdata=iris.train,type="class")
results_train<-round(predict(object=model,newdata=data.train,type="class"), 0)



#打印混淆矩阵
#(res_train<-table(results_train,iris.train$Species))
(res_train<-table(results_train,data.train$mood))

##准确率
(accurary<- (res_train[1,3] + res_train[2,4] + res_train[3,5] + res_train[4,6])/sum(res_train))


#############用测试数据集预测#####################
#results_test<-predict(object=model,newdata=iris.test,type="class")
results_test<-round(predict(object=model,newdata=data.test,type="class"),0)
#(res_test<-table(results_test,iris.test$Species))
(res_test<-table(results_test,data.test$mood))

##准确率
#(accurary<-sum(diag(res_test))/sum(res_test))
(accurary<- (res_test[1,3] + res_test[2,4] + res_test[3,5])/sum(res_test))


